Collision-Generated Compression for Homogeneous Keller Maps

We associate to a collision $p\ne q$ of a homogeneous Keller map $F=\operatorname{id}+h$ the polarization subalgebra generated by $p$ and $q$. This collision hull is the smallest invariant linear subspace containing the collision; the restricted map remains a noninjective Keller map, and its dimension controls that of the standard symmetric lift. The construction is compatible with scalar extension and equivariant under linear conjugacy, so it gives a canonical linear carrier for a marked failure of injectivity. We compute this carrier exactly in two recent cubic-homogeneous reductions of the three-variable Jacobian counterexample. For Thompson's 24-variable map, the growth $2,4,11,20,20$ recovers MacFarlane's 20-dimensional invariant subspace. For the 19-variable homogenization of Van Rijn's 12-variable degree-three map, the growth $2,4,11,19,19$ fills the whole space. Hence no invariant linear restriction retaining the displayed collision can improve the corresponding 38-variable symmetric lift. We give the resulting 340-monomial homogeneous quartic explicitly: it is Hessian-nilpotent, violates Zhao's Vanishing Conjecture, and its gradient Keller map has an exact collision over $\mathbb{Q}(i)$. The analogous 20-variable application gives the previously studied 40-variable, 350-monomial quartic. All finite calculations are checked by exact companion code.

==> anc/check_collision_hulls.py <==
"""Exact checks for collision-hull compression and its 40- and 38-variable lifts.

The calculation uses rational arithmetic throughout.  SymPy is used for
polynomial differentiation, substitution, and collection of terms; the
polarization closures use an independent sparse rational implementation.
"""

from fractions import Fraction
from itertools import permutations

import sympy as sp


I = sp.I
u = sp.symbols("u1:25")
z = sp.symbols("z1:21")
x = sp.symbols("x1:21")
y = sp.symbols("y1:21")


# Thompson's cubic homogeneous map H: Q^24 -> Q^24.  The formulas and
# collision below are copied into this self-contained verifier from the
# exact artifact cited in the manuscript (Zenodo 21466221).  The source
# data files have SHA-256 digests
#   cubic_map.txt       10f416c2bf813771cddc392469d937fa06a5a9f4aeff1ed2a99af4214b64b632
#   collision_points.txt 0e02c18a6cf2ca9a7d95794e71f33c4b0aa79f4cb41e3615d3dacbcfc25a10f1
H = [
    -u[13] * u[14] * u[23] - u[20] * u[23] ** 2
    - sp.Rational(3, 2) * u[22] * u[23] ** 2,
    3 * u[0] * u[23] * u[2] - u[9] * u[10] * u[23]
    + 3 * u[17] * u[23] ** 2 - u[23] * u[5] * u[6],
    -u[11] * u[12] * u[23] + u[18] * u[23] ** 2
    + 4 * u[1] ** 2 * u[23] + 3 * u[21] * u[23] ** 2
    - u[23] * u[3] * u[4] - u[23] * u[7] * u[8],
    -u[15] * u[16] * u[23] - u[19] * u[23] ** 2,
    3 * u[1] ** 2 * u[23] + u[21] * u[23] ** 2,
    u[22] * u[23] ** 2,
    9 * u[1] ** 2 * u[23] + 3 * u[21] * u[23] ** 2,
    u[22] * u[23] ** 2,
    3 * u[1] * u[23] * u[2] - u[1] * u[23] * u[4],
    u[0] * u[1] * u[23],
    6 * u[0] * u[23] * u[2] - u[0] * u[23] * u[6]
    - 3 * u[23] * u[2] * u[5],
    u[0] * u[1] * u[23],
    -u[0] * u[23] * u[8] + 7 * u[1] ** 2 * u[23]
    - u[23] * u[2] * u[3],
    u[0] * u[23] * u[2],
    -sp.Rational(1, 2) * u[0] ** 2 * u[23],
    u[1] ** 2 * u[23],
    u[0] ** 2 * u[23],
    2 * u[0] * u[9] * u[2] - sp.Rational(1, 3) * u[0] * u[9] * u[6]
    + sp.Rational(1, 3) * u[0] * u[10] * u[1] - 4 * u[0] * u[1] ** 2
    - u[9] * u[2] * u[5] + 3 * u[1] ** 2 * u[5],
    -u[0] * u[11] * u[8] + u[0] * u[12] * u[1]
    + 7 * u[11] * u[1] ** 2 - u[11] * u[2] * u[3]
    + 3 * u[1] ** 2 * u[3] + 3 * u[1] * u[2] * u[7]
    - u[1] * u[4] * u[7],
    -u[0] ** 2 * u[15] - u[16] * u[1] ** 2,
    sp.Rational(1, 2) * u[0] ** 2 * u[13] - u[0] * u[14] * u[2],
    -u[0] * u[1] * u[2],
    -u[0] ** 2 * u[1],
    sp.Integer(0),
]

p24_displayed = sp.Matrix([
    0, 0, -sp.Rational(1, 4), 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
])

q24_displayed = sp.Matrix([
    1, -sp.Rational(3, 2), sp.Rational(13, 2), -sp.Rational(9, 4),
    3, sp.Rational(3, 2), 9, sp.Rational(3, 2), sp.Rational(99, 4),
    sp.Rational(3, 2), -sp.Rational(3, 4), sp.Rational(3, 2),
    -sp.Rational(45, 8), -sp.Rational(13, 2), sp.Rational(1, 2),
    -sp.Rational(9, 4), -1, -sp.Rational(15, 8), sp.Rational(567, 16),
    -sp.Rational(9, 2), sp.Rational(13, 2), -sp.Rational(39, 4),
    -sp.Rational(3, 2), 1,
])


def embed20(vector):
    """The linear embedding iota: Q^20 -> V subset Q^24."""
    v = list(vector)
    if len(v) != 20:
        raise ValueError("embed20 expects a vector of length 20")
    return sp.Matrix([
        v[0], v[1], v[2], v[3], v[4], v[5], 3 * v[4], v[5],
        v[6], v[7], v[8], v[7], v[9], v[10], v[11], v[12],
        -2 * v[11], v[13], v[14], v[15], v[16], v[17], v[18], v[19],
    ])


# The cubic homogeneous map h: Q^20 -> Q^20.
h = [
    -z[10] * z[11] * z[19] - z[16] * z[19] ** 2
    - sp.Rational(3, 2) * z[18] * z[19] ** 2,
    3 * z[0] * z[19] * z[2] + 3 * z[13] * z[19] ** 2
    - 3 * z[19] * z[4] * z[5] - z[19] * z[7] * z[8],
    -z[9] * z[19] * z[7] + z[14] * z[19] ** 2
    + 3 * z[17] * z[19] ** 2 + 4 * z[1] ** 2 * z[19]
    - z[19] * z[3] * z[4] - z[19] * z[5] * z[6],
    2 * z[11] * z[12] * z[19] - z[15] * z[19] ** 2,
    z[17] * z[19] ** 2 + 3 * z[1] ** 2 * z[19],
    z[18] * z[19] ** 2,
    3 * z[1] * z[19] * z[2] - z[1] * z[19] * z[4],
    z[0] * z[1] * z[19],
    6 * z[0] * z[19] * z[2] - 3 * z[0] * z[19] * z[4]
    - 3 * z[19] * z[2] * z[5],
    -z[0] * z[19] * z[6] + 7 * z[1] ** 2 * z[19]
    - z[19] * z[2] * z[3],
    z[0] * z[19] * z[2],
    -sp.Rational(1, 2) * z[0] ** 2 * z[19],
    z[1] ** 2 * z[19],
    -4 * z[0] * z[1] ** 2 + sp.Rational(1, 3) * z[0] * z[1] * z[8]
    + 2 * z[0] * z[2] * z[7] - z[0] * z[4] * z[7]
    + 3 * z[1] ** 2 * z[5] - z[2] * z[5] * z[7],
    z[0] * z[9] * z[1] - z[0] * z[6] * z[7]
    + 3 * z[1] ** 2 * z[3] + 7 * z[1] ** 2 * z[7]
    + 3 * z[1] * z[2] * z[5] - z[1] * z[4] * z[5]
    - z[2] * z[3] * z[7],
    -z[0] ** 2 * z[12] + 2 * z[11] * z[1] ** 2,
    sp.Rational(1, 2) * z[0] ** 2 * z[10] - z[0] * z[11] * z[2],
    -z[0] * z[1] * z[2],
    -z[0] ** 2 * z[1],
    sp.Integer(0),
]

p = sp.Matrix([
    0, 0, -sp.Rational(1, 4), 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
])

q = sp.Matrix([
    1, -sp.Rational(3, 2), sp.Rational(13, 2), -sp.Rational(9, 4),
    3, sp.Rational(3, 2), sp.Rational(99, 4), sp.Rational(3, 2),
    -sp.Rational(3, 4), -sp.Rational(45, 8), -sp.Rational(13, 2),
    sp.Rational(1, 2), -sp.Rational(9, 4), -sp.Rational(15, 8),
    sp.Rational(567, 16), -sp.Rational(9, 2), sp.Rational(13, 2),
    -sp.Rational(39, 4), -sp.Rational(3, 2), 1,
])

# The vector rho displayed in the manuscript.  It is recorded independently
# here so that the calculation checks the printed data, rather than silently
# recomputing a vector that merely makes the collision work.
rho_displayed = sp.Matrix([
    -sp.Rational(582383, 512), sp.Rational(138141, 256),
    sp.Rational(604023, 64), -sp.Rational(26433, 64),
    sp.Rational(17457, 64), -sp.Rational(53763, 64),
    -sp.Rational(2007, 16), sp.Rational(25263, 128),
    sp.Rational(27, 16), -sp.Rational(1521, 32),
    sp.Rational(39, 4), -63, sp.Rational(27, 4),
    -sp.Rational(413943, 256), -sp.Rational(606291, 64),
    -sp.Rational(26145, 64), -sp.Rational(585711, 512),
    -sp.Rational(914451, 32), -sp.Rational(885405, 1024),
    sp.Rational(169983, 64),
])


def evaluate_map(point):
    values = dict(zip(z, point))
    return sp.Matrix([point[j] + h[j].subs(values) for j in range(20)])


def rational_polynomial(expr, variables):
    """Return a polynomial as exponent tuples with Fraction coefficients."""
    return {
        monomial: Fraction(int(coefficient.p), int(coefficient.q))
        for monomial, coefficient in sp.Poly(expr, *variables).terms()
    }


def polynomial_add(a, b):
    result = dict(a)
    for monomial, coefficient in b.items():
        result[monomial] = result.get(monomial, Fraction(0)) + coefficient
        if result[monomial] == 0:
            del result[monomial]
    return result


def polynomial_multiply(a, b):
    result = {}
    for ma, ca in a.items():
        for mb, cb in b.items():
            monomial = tuple(ea + eb for ea, eb in zip(ma, mb))
            result[monomial] = result.get(monomial, Fraction(0)) + ca * cb
    return {m: c for m, c in result.items() if c != 0}


def matrix_multiply(a, b):
    n = len(a)
    result = [[{} for _ in range(n)] for _ in range(n)]
    for row in range(n):
        for middle in range(n):
            if not a[row][middle]:
                continue
            for column in range(n):
                if b[middle][column]:
                    product = polynomial_multiply(
                        a[row][middle], b[middle][column]
                    )
                    result[row][column] = polynomial_add(
                        result[row][column], product
                    )
    return result


def matrix_term_count(matrix):
    return sum(len(entry) for row in matrix for entry in row)


def nilpotency_check(jacobian):
    matrix = [
        [rational_polynomial(jacobian[row, column], z)
         for column in range(20)]
        for row in range(20)
    ]
    counts = [matrix_term_count(matrix)]
    power = matrix
    for _ in range(2, 19):
        power = matrix_multiply(power, matrix)
        counts.append(matrix_term_count(power))
    assert counts[-2] == 6
    assert counts[-1] == 0
    return counts


def add_to_basis(basis, vector):
    """Adjoin a rational vector to a reduced row basis, if independent."""
    vector = list(vector)
    for pivot in sorted(basis):
        if vector[pivot] != 0:
            coefficient = vector[pivot]
            vector = [a - coefficient * b
                      for a, b in zip(vector, basis[pivot])]
    pivot = next((j for j, value in enumerate(vector) if value != 0), None)
    if pivot is None:
        return
    coefficient = vector[pivot]
    vector = [value / coefficient for value in vector]
    for old_pivot, old_vector in list(basis.items()):
        if old_vector[pivot] != 0:
            coefficient = old_vector[pivot]
            basis[old_pivot] = [
                a - coefficient * b for a, b in zip(old_vector, vector)
            ]
    basis[pivot] = vector


def trilinear_terms():
    terms = []
    for component in h:
        component_terms = []
        for exponents, coefficient in sp.Poly(component, *z).terms():
            if coefficient == 0:
                continue
            indices = []
            for index, exponent in enumerate(exponents):
                indices.extend([index] * exponent)
            component_terms.append(
                (tuple(indices), Fraction(int(coefficient.p), int(coefficient.q)))
            )
        terms.append(component_terms)
    return terms


TRILINEAR_TERMS = trilinear_terms()


def polarized_value(a, b, c):
    """Evaluate the symmetric trilinear polarization T(a,b,c) of h."""
    result = [Fraction(0) for _ in range(20)]
    for component, terms in enumerate(TRILINEAR_TERMS):
        for indices, coefficient in terms:
            value = Fraction(0)
            for order in permutations(range(3)):
                value += (
                    a[indices[order[0]]]
                    * b[indices[order[1]]]
                    * c[indices[order[2]]]
                )
            result[component] += coefficient * value / 6
    return result


def invariant_closure_dimensions():
    basis = {}
    add_to_basis(basis, [Fraction(value) for value in p])
    add_to_basis(basis, [Fraction(value) for value in q])
    dimensions = [len(basis)]
    previous = -1
    while len(basis) > previous:
        previous = len(basis)
        vectors = list(basis.values())
        for i in range(len(vectors)):
            for j in range(i, len(vectors)):
                for k in range(j, len(vectors)):
                    add_to_basis(
                        basis,
                        polarized_value(vectors[i], vectors[j], vectors[k]),
                    )
        dimensions.append(len(basis))
    return dimensions


def complex_polynomial(expr, variables):
    result = {}
    for monomial, coefficient in sp.Poly(expr, *variables).terms():
        real, imaginary = coefficient.as_real_imag()
        result[monomial] = (
            Fraction(int(real.p), int(real.q)),
            Fraction(int(imaginary.p), int(imaginary.q)),
        )
    return result


def complex_multiply(a, b):
    return (a[0] * b[0] - a[1] * b[1],
            a[0] * b[1] + a[1] * b[0])


def laplacian_of_square_term_count(polynomial, variables):
    terms = complex_polynomial(polynomial, variables)
    square = {}
    for m1, c1 in terms.items():
        for m2, c2 in terms.items():
            monomial = tuple(a + b for a, b in zip(m1, m2))
            product = complex_multiply(c1, c2)
            old = square.get(monomial, (Fraction(0), Fraction(0)))
            square[monomial] = (old[0] + product[0], old[1] + product[1])

    laplacian = {}
    for monomial, coefficient in square.items():
        if coefficient == (0, 0):
            continue
        for index, exponent in enumerate(monomial):
            if exponent < 2:
                continue
            reduced = tuple(
                value - 2 if j == index else value
                for j, value in enumerate(monomial)
            )
            factor = exponent * (exponent - 1)
            contribution = (coefficient[0] * factor, coefficient[1] * factor)
            old = laplacian.get(reduced, (Fraction(0), Fraction(0)))
            laplacian[reduced] = (
                old[0] + contribution[0], old[1] + contribution[1]
            )
    return sum(coefficient != (0, 0) for coefficient in laplacian.values())


# Van Rijn's 12-variable degree-three map K=a+Q12+C12 and its
# rank-compressed 19-variable cubic-homogeneous parent G19.  These formulas
# are copied from the repository note cited in the manuscript, accessed
# 31 August 2026.
a12 = sp.symbols("a1:13")
w19 = sp.symbols("w1:7")
tau19 = sp.symbols("tau")
v19 = list(a12) + list(w19) + [tau19]

Q12 = [
    -a12[10] * a12[11],
    3 * a12[0] * a12[2] - 3 * a12[4] * a12[5] - a12[7] * a12[8],
    -a12[9] * a12[7] + 4 * a12[1] ** 2 - a12[3] * a12[4]
    - a12[5] * a12[6],
    -a12[7] ** 2,
    3 * a12[1] ** 2,
    sp.Integer(0),
    3 * a12[1] * a12[2] - a12[1] * a12[4],
    a12[0] * a12[1],
    6 * a12[0] * a12[2] - 3 * a12[0] * a12[4]
    - 3 * a12[2] * a12[5],
    -a12[0] * a12[6] + 7 * a12[1] ** 2 - a12[2] * a12[3],
    a12[0] * a12[2],
    -sp.Rational(1, 2) * a12[0] ** 2,
]

C12 = [
    sp.Rational(1, 2) * a12[0] ** 2 * a12[10]
    - sp.Rational(3, 2) * a12[0] ** 2 * a12[1]
    - a12[0] * a12[11] * a12[2],
    12 * a12[0] * a12[1] ** 2 - a12[0] * a12[1] * a12[8]
    - 6 * a12[0] * a12[2] * a12[7] + 3 * a12[0] * a12[4] * a12[7]
    - 9 * a12[1] ** 2 * a12[5] + 3 * a12[2] * a12[5] * a12[7],
    -a12[0] * a12[9] * a12[1] + 3 * a12[0] * a12[1] * a12[2]
    + a12[0] * a12[6] * a12[7] - 3 * a12[1] ** 2 * a12[3]
    - 7 * a12[1] ** 2 * a12[7] - 3 * a12[1] * a12[2] * a12[5]
    + a12[1] * a12[4] * a12[5] + a12[2] * a12[3] * a12[7],
    -2 * a12[0] * a12[1] * a12[7],
    a12[0] * a12[1] * a12[2],
    a12[0] ** 2 * a12[1],
    sp.Integer(0), sp.Integer(0), sp.Integer(0),
    sp.Integer(0), sp.Integer(0), sp.Integer(0),
]

p12 = sp.Matrix([
    0, 0, -sp.Rational(1, 4), 0, 0, 0, 0, 0, 0, 0, 0, 0,
])
q12 = sp.Matrix([
    1, -sp.Rational(3, 2), sp.Rational(13, 2), -sp.Rational(9, 4),
    3, sp.Rational(3, 2), sp.Rational(99, 4), sp.Rational(3, 2),
    -sp.Rational(3, 4), -sp.Rational(45, 8), -sp.Rational(13, 2),
    sp.Rational(1, 2),
])


def evaluate_expr_vector(expressions, variables, point):
    values = dict(zip(variables, point))
    return sp.Matrix([sp.expand(expr.subs(values)) for expr in expressions])


K12 = [a12[j] + Q12[j] + C12[j] for j in range(12)]
Cp12 = evaluate_expr_vector(C12, a12, p12)
Cq12 = evaluate_expr_vector(C12, a12, q12)

# The nonlinear part of G19 in variables (a,w,tau):
# (tau Q(a) + tau^2 B w, -C_1(a),...,-C_6(a), 0).
h19 = []
for j in range(12):
    component = tau19 * Q12[j]
    if j < 6:
        component += tau19 ** 2 * w19[j]
    h19.append(sp.expand(component))
h19.extend([sp.expand(-C12[j]) for j in range(6)])
h19.append(sp.Integer(0))

p19 = sp.Matrix(list(p12) + list(Cp12[:6, :]) + [sp.Integer(1)])
q19 = sp.Matrix(list(q12) + list(Cq12[:6, :]) + [sp.Integer(1)])

rho19_displayed = sp.Matrix([
    -sp.Rational(415631, 512), sp.Rational(48861, 256),
    sp.Rational(297735, 64), -sp.Rational(2565, 64),
    sp.Rational(7701, 64), sp.Rational(4809, 64),
    -sp.Rational(603, 16), sp.Rational(1995, 128),
    sp.Rational(147, 16), -sp.Rational(117, 32),
    sp.Rational(69, 8), -sp.Rational(225, 8),
    sp.Rational(417807, 512), -sp.Rational(47421, 256),
    -sp.Rational(298131, 64), sp.Rational(2277, 64),
    -sp.Rational(7077, 64), -sp.Rational(4713, 64),
    sp.Rational(13221, 64),
])


def trilinear_terms_for(expressions, variables):
    terms = []
    for component in expressions:
        component_terms = []
        for exponents, coefficient in sp.Poly(component, *variables).terms():
            if coefficient == 0:
                continue
            indices = []
            for index, exponent in enumerate(exponents):
                indices.extend([index] * exponent)
            assert len(indices) == 3
            component_terms.append(
                (tuple(indices), Fraction(int(coefficient.p), int(coefficient.q)))
            )
        terms.append(component_terms)
    return terms


TRILINEAR_TERMS_19 = trilinear_terms_for(h19, v19)


def polarized_value_19(a, b, c):
    result = [Fraction(0) for _ in range(19)]
    for component, terms in enumerate(TRILINEAR_TERMS_19):
        for indices, coefficient in terms:
            value = Fraction(0)
            for order in permutations(range(3)):
                value += (
                    a[indices[order[0]]]
                    * b[indices[order[1]]]
                    * c[indices[order[2]]]
                )
            result[component] += coefficient * value / 6
    return result


def invariant_closure_dimensions_19():
    basis = {}
    add_to_basis(basis, [Fraction(value) for value in p19])
    add_to_basis(basis, [Fraction(value) for value in q19])
    dimensions = [len(basis)]
    previous = -1
    while len(basis) > previous:
        previous = len(basis)
        vectors = list(basis.values())
        for i in range(len(vectors)):
            for j in range(i, len(vectors)):
                for k in range(j, len(vectors)):
                    add_to_basis(
                        basis,
                        polarized_value_19(vectors[i], vectors[j], vectors[k]),
                    )
        dimensions.append(len(basis))
    return dimensions

def main():
    print(f"SymPy {sp.__version__}; exact arithmetic over Q and Q(i)")

    ambient_terms = sum(len(sp.Poly(component, *u).terms())
                        for component in H if component != 0)
    assert all(
        all(sum(monomial) == 3 for monomial in sp.Poly(component, *u).monoms())
        for component in H if component != 0
    )
    assert sp.expand(H[6] - 3 * H[4]) == 0
    assert sp.expand(H[7] - H[5]) == 0
    assert sp.expand(H[11] - H[9]) == 0
    assert sp.expand(H[16] + 2 * H[14]) == 0
    print(f"[1] Thompson's H is cubic homogeneous ({ambient_terms} component terms) "
          "and satisfies the four displayed linear relations")

    embedded_z = embed20(z)
    ambient_substitution = dict(zip(u, embedded_z))
    restricted_H = sp.Matrix([
        sp.expand(component.subs(ambient_substitution)) for component in H
    ])
    embedded_h = embed20(h)
    assert restricted_H == embedded_h
    print("[2] ambient intertwining identity H(iota(z)) = iota(h(z)) holds "
          "in all 24 components")

    assert embed20(p) == p24_displayed
    assert embed20(q) == q24_displayed
    p24_values = dict(zip(u, p24_displayed))
    q24_values = dict(zip(u, q24_displayed))
    ambient_p_image = sp.Matrix([
        p24_displayed[j] + H[j].subs(p24_values) for j in range(24)
    ])
    ambient_q_image = sp.Matrix([
        q24_displayed[j] + H[j].subs(q24_values) for j in range(24)
    ])
    assert p24_displayed != q24_displayed
    assert ambient_p_image == p24_displayed
    assert ambient_q_image == p24_displayed
    print("[3] the displayed 20-dimensional points embed as Thompson's exact "
          "24-dimensional collision")

    cubic_terms = sum(len(sp.Poly(component, *z).terms())
                      for component in h if component != 0)
    distinct_cubic_terms = len(set().union(*[
        set(sp.Poly(component, *z).monoms()) for component in h
    ]))
    assert all(
        all(sum(monomial) == 3 for monomial in sp.Poly(component, *z).monoms())
        for component in h if component != 0
    )
    print(f"[4] h is cubic homogeneous: {cubic_terms} component terms, "
          f"{distinct_cubic_terms} distinct monomials")

    collision_target = sp.Matrix([
        0, 0, -sp.Rational(1, 4), 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
    ])
    assert collision_target == p
    assert p != q
    assert evaluate_map(p) == collision_target
    assert evaluate_map(q) == collision_target
    print("[5] z+h(z) sends p and q to the displayed target p")

    jacobian = sp.Matrix(h).jacobian(z)
    counts = nilpotency_check(jacobian)
    print(f"[6] (Jh)^17 is nonzero ({counts[-2]} terms) and (Jh)^18=0")

    closure_dimensions = invariant_closure_dimensions()
    assert closure_dimensions == [2, 4, 11, 20, 20]
    print(f"[7] collision-generated polarization subalgebra: {closure_dimensions}")

    substitution = {z[j]: x[j] + I * y[j] for j in range(20)}
    polynomial = sp.expand(
        I * sum(h[j].subs(substitution) * y[j] for j in range(20))
    )
    variables = list(x) + list(y)
    polynomial_form = sp.Poly(polynomial, *variables)
    assert polynomial_form.total_degree() == 4
    assert all(sum(monomial) == 4 for monomial in polynomial_form.monoms())
    assert len(polynomial_form.terms()) == 350
    print("[8] P is quartic homogeneous with 350 monomials")

    jq = jacobian.subs(dict(zip(z, q)))
    linear_matrix = sp.eye(20) + jq.T
    rho_solved = linear_matrix.inv() * (p - q)
    assert linear_matrix * rho_displayed == p - q
    assert rho_displayed == rho_solved
    print("[9] displayed rho equals (I+Jh(q)^T)^(-1)(p-q) exactly")

    first_point = list(p) + [sp.Integer(0)] * 20
    second_point = list(q + rho_displayed) + list(I * rho_displayed)
    gradient_map = [
        variable - sp.diff(polynomial, variable) for variable in variables
    ]
    first_values = dict(zip(variables, first_point))
    second_values = dict(zip(variables, second_point))
    assert first_point != second_point
    assert all(
        sp.expand(component.subs(first_values) - component.subs(second_values)) == 0
        for component in gradient_map
    )
    print("[10] id-grad(P) has the stated exact two-point collision over Q(i)")

    laplacian_terms = laplacian_of_square_term_count(polynomial, variables)
    assert laplacian_terms == 8630
    print(f"[11] Delta(P^2) is nonzero and has {laplacian_terms} monomials")

    # Van Rijn's 12-variable map and its 19-variable homogeneous parent.
    assert evaluate_expr_vector(K12, a12, p12) == p12
    assert evaluate_expr_vector(K12, a12, q12) == p12
    assert all(C12[j] == 0 for j in range(6, 12))
    cubic_monomials = sorted(set().union(*[
        set(sp.Poly(C12[j], *a12).monoms()) for j in range(6)
    ]))
    cubic_coeff_matrix = sp.Matrix([
        [sp.Poly(C12[j], *a12).coeff_monomial(m) for m in cubic_monomials]
        for j in range(6)
    ])
    assert cubic_coeff_matrix.rank() == 6
    assert list(Cp12) == [0] * 12
    assert list(Cq12) == [
        -sp.Rational(17, 4), -sp.Rational(45, 8), sp.Rational(99, 16),
        sp.Rational(9, 2), -sp.Rational(39, 4), -sp.Rational(3, 2),
        0, 0, 0, 0, 0, 0,
    ]
    print("[12] Van Rijn's K12 has the displayed collision and cubic-output rank 6")

    assert all(
        all(sum(monomial) == 3 for monomial in sp.Poly(component, *v19).monoms())
        for component in h19 if component != 0
    )
    Gp19 = sp.Matrix([
        p19[j] + h19[j].subs(dict(zip(v19, p19))) for j in range(19)
    ])
    Gq19 = sp.Matrix([
        q19[j] + h19[j].subs(dict(zip(v19, q19))) for j in range(19)
    ])
    assert p19 != q19
    assert Gp19 == p19
    assert Gq19 == p19
    print("[13] the 19-variable cubic-homogeneous G19 has the stated exact collision")

    closure19 = invariant_closure_dimensions_19()
    assert closure19 == [2, 4, 11, 19, 19]
    print(f"[14] G19 collision-generated polarization subalgebra: {closure19}")

    X19 = sp.symbols("X1:20")
    Y19 = sp.symbols("Y1:20")
    sub19 = {v19[j]: X19[j] + I * Y19[j] for j in range(19)}
    P38 = sp.expand(I * sum(h19[j].subs(sub19) * Y19[j] for j in range(19)))
    variables38 = list(X19) + list(Y19)
    P38_form = sp.Poly(P38, *variables38)
    assert P38_form.total_degree() == 4
    assert all(sum(monomial) == 4 for monomial in P38_form.monoms())
    assert len(P38_form.terms()) == 340
    J19q = sp.Matrix(h19).jacobian(v19).subs(dict(zip(v19, q19)))
    L19 = sp.eye(19) + J19q.T
    assert L19 * rho19_displayed == p19 - q19
    first38 = list(p19) + [sp.Integer(0)] * 19
    second38 = list(q19 + rho19_displayed) + list(I * rho19_displayed)
    gradient38 = [
        variable - sp.diff(P38, variable) for variable in variables38
    ]
    valuesA38 = dict(zip(variables38, first38))
    valuesB38 = dict(zip(variables38, second38))
    assert first38 != second38
    assert all(
        sp.expand(component.subs(valuesA38) - component.subs(valuesB38)) == 0
        for component in gradient38
    )
    print("[15] the 38-variable lift is quartic with 340 monomials and has the stated exact collision")

    laplacian38 = laplacian_of_square_term_count(P38, variables38)
    assert laplacian38 == 8497
    print(f"[16] Delta(P38^2) is nonzero and has {laplacian38} monomials")

    print("All listed explicit calculations have been verified exactly.")


if __name__ == "__main__":
    main()

